Bounds on Amplitudes in Effective Theories with Massive Spinning Particles

We consider a procedure for directly constructing general tree-level four-particle scattering amplitudes of massive spinning particles that are consistent with the usual requirements of Lorentz invariance, unitarity, crossing symmetry, and locality. There are infinitely many such amplitudes, but we can isolate interesting theories by bounding the high-energy growth of the tree amplitudes within the effective field theory. This allows us to set model-independent lower bounds on the growth of tree-level amplitudes in any effective field theory with a given particle content and any interaction terms with an arbitrary but finite number of derivatives. In certain common cases this corresponds to finding the highest possible strong coupling scale. When applied to spin 2, we show that the only amplitudes that saturate this bound are generated by the known ghost-free theories of a massive spin-2 particle, namely dRGT massive gravity and the pseudolinear theory. We also make a conjecture for the allowed growth of tree amplitudes in a theory with a single massive particle of any integer spin.

==> anc/tensor-structures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37473,        979]
NotebookOptionsPosition[     36581,        946]
NotebookOutlinePosition[     36923,        961]
CellTagsIndexPosition[     36880,        958]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Constructing on-shell tensor structures\n",
 StyleBox["James Bonifacio", "Subtitle"]
}], "Title",
 CellChangeTimes->{{3.727797586698258*^9, 3.727797600088626*^9}, {
   3.727798370818749*^9, 3.727798390777225*^9}, {3.729300061878133*^9, 
   3.729300062827857*^9}, 3.7312540340888653`*^9, {3.732983816885775*^9, 
   3.732983817076524*^9}, {3.732984405181044*^9, 3.7329844089964733`*^9}},
 ExpressionUUID -> "8aa863f8-3b6a-42af-9efd-b4916d992090"],

Cell["\<\
This notebook can be used to construct the quartic tensor structures used in \
the paper \[OpenCurlyDoubleQuote]Bounds on Amplitudes in Effective Theories \
with Massive Spinning Particles.\[CloseCurlyDoubleQuote] The tensor \
structures are defined here with all momenta incoming and using the notation \
defined in the paper. Note that these quartic tensor structures will \
generally not be independent in dimensions < 7.   \
\>", "Text",
 CellChangeTimes->{{3.727797604905674*^9, 3.7277976403523893`*^9}, {
   3.727798309358026*^9, 3.727798358418097*^9}, {3.727798511471583*^9, 
   3.727798545983006*^9}, {3.7292827202725077`*^9, 3.72928276581824*^9}, {
   3.729283757534381*^9, 3.729283773778699*^9}, {3.729300028999816*^9, 
   3.7293001000825644`*^9}, {3.729300229575519*^9, 3.729300236022883*^9}, {
   3.729300329985866*^9, 3.729300369866691*^9}, {3.731254047210541*^9, 
   3.731254074990204*^9}, {3.731254128349214*^9, 3.731254133845953*^9}, {
   3.731254295763385*^9, 3.731254363228036*^9}, {3.731254403985375*^9, 
   3.7312544645134287`*^9}, {3.731254529506158*^9, 3.7312545444758997`*^9}, {
   3.7312545783282557`*^9, 3.73125457874438*^9}, 3.732983940760621*^9, {
   3.732984326844426*^9, 3.732984347500511*^9}, {3.732984433285318*^9, 
   3.732984447861322*^9}, {3.732984607783168*^9, 3.7329846090148897`*^9}, 
   3.732984849121873*^9},
 ExpressionUUID -> "c09687e9-06fc-483b-be38-e3a73e38a86a"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.729282958332069*^9, 
  3.729282960459634*^9}},ExpressionUUID->"96846f82-129f-4da7-93be-\
5498ce71ebb7"],

Cell["First we define some variables and functions:", "Text",
 CellChangeTimes->{{3.727797914747753*^9, 3.727797944129245*^9}, {
  3.7277980875018044`*^9, 3.727798091909322*^9}},
 ExpressionUUID -> "a09ddc7d-7b32-48e3-9cde-2f64d06358c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "n12", ",", "n13", ",", "n14", ",", "n23", ",", "n24", ",", "n34", ",", 
     "m21", ",", "m13", ",", "m14", ",", "m24", ",", "m31", ",", "m32", ",", 
     "m43", ",", "m42", ",", "\[Eta]1", ",", "\[Eta]2", ",", "\[Eta]3", ",", 
     "\[Eta]4", ",", "\[Eta]5", ",", "\[Eta]6", ",", "\[Eta]7"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vertexeven", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "^", "m13"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "^", "m14"}], "  ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "^", "m21"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "^", "m24"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "^", "m31"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "^", "m32"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"4", ",", "2"}], "]"}], "^", "m42"}], "   ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"4", ",", "3"}], "]"}], "^", "m43"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "^", "n12"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "^", "n13"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "^", "n14"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "^", "n23"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "^", "n24"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "^", "n34"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vertexodd", "=", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], "^", "\[Eta]5"}], ",", 
      RowBox[{
       RowBox[{"p", "[", "2", "]"}], "^", "\[Eta]6"}], ",", 
      RowBox[{
       RowBox[{"p", "[", "3", "]"}], "^", "\[Eta]7"}], ",", 
      RowBox[{
       RowBox[{"z", "[", "1", "]"}], "^", "\[Eta]1"}], ",", 
      RowBox[{
       RowBox[{"z", "[", "2", "]"}], "^", "\[Eta]2"}], ",", 
      RowBox[{
       RowBox[{"z", "[", "3", "]"}], "^", "\[Eta]3"}], ",", 
      RowBox[{
       RowBox[{"z", "[", "4", "]"}], "^", "\[Eta]4"}]}], "]"}], 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "^", "m13"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "^", "m14"}], "  ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "^", "m21"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "^", "m24"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "^", "m31"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "^", "m32"}], " ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"4", ",", "2"}], "]"}], "^", "m42"}], "   ", 
    RowBox[{
     RowBox[{"zp", "[", 
      RowBox[{"4", ",", "3"}], "]"}], "^", "m43"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "^", "n12"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "^", "n13"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "^", "n14"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "^", "n23"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "^", "n24"}], " ", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "^", "n34"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"perm", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"z", "[", 
          RowBox[{"i_", ",", "i_"}], "]"}], ":>", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"zp", "[", 
          RowBox[{"i_", ",", "i_"}], "]"}], ":>", "0"}], ",", " ", 
        RowBox[{
         RowBox[{"z", "[", 
          RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
         RowBox[{"z", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{"zp", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"zp", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "-", 
          RowBox[{"zp", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"zp", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"zp", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "-", 
          RowBox[{"zp", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"zp", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"zp", "[", 
            RowBox[{"3", ",", "1"}], "]"}]}], "-", 
          RowBox[{"zp", "[", 
           RowBox[{"3", ",", "2"}], "]"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"zp", "[", 
          RowBox[{"4", ",", "1"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"zp", "[", 
            RowBox[{"4", ",", "2"}], "]"}]}], "-", 
          RowBox[{"zp", "[", 
           RowBox[{"4", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Epsilon]", "[", "zzzz", "]"}], "[", 
          RowBox[{"ir_", ",", "jr_", ",", "kr_", ",", "lr_"}], "]"}], ":>", 
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"ir", ",", "jr", ",", "kr", ",", "lr"}], "}"}], "]"}], 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "zzzz", "]"}], "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Epsilon]", "[", "pzzz", "]"}], "[", 
          RowBox[{"mr_", ",", "ir_", ",", "jr_", ",", "kr_"}], "]"}], ":>", 
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"ir", ",", "jr", ",", "kr"}], "}"}], "]"}], 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "pzzz", "]"}], "[", 
           RowBox[{"mr", ",", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"ir", ",", "jr", ",", "kr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"ir", ",", "jr", ",", "kr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"ir", ",", "jr", ",", "kr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Epsilon]", "[", "ppzz", "]"}], "[", 
          RowBox[{"ir_", ",", "jr_", ",", "kr_", ",", "lr_"}], "]"}], ":>", 
         " ", 
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"ir", ",", "jr"}], "}"}], "]"}], 
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"kr", ",", "lr"}], "}"}], "]"}], 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "ppzz", "]"}], "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"ir", ",", "jr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"ir", ",", "jr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"kr", ",", "lr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"kr", ",", "lr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Epsilon]", "[", "pppz", "]"}], "[", 
          RowBox[{"ir_", ",", "jr_", ",", "kr_", ",", "lr_"}], "]"}], ":>", 
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"ir", ",", "jr", ",", "kr"}], "}"}], "]"}], 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "pppz", "]"}], "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"ir", ",", "jr", ",", "kr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"ir", ",", "jr", ",", "kr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"ir", ",", "jr", ",", "kr"}], "}"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", " ", "lr"}], "]"}]}]}]}], 
       " ", "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]", "[", "pzzz", "]"}], "[", 
         RowBox[{"4", ",", "ir_", ",", "jr_", ",", "kr_"}], "]"}], ":>", 
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "pzzz", "]"}], "[", 
            RowBox[{"ii", ",", "ir", ",", "jr", ",", "kr"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]", "[", "ppzz", "]"}], "[", 
         RowBox[{"ir_", ",", "4", ",", "kr_", ",", "lr_"}], "]"}], ":>", 
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Signature", "[", 
             RowBox[{"{", 
              RowBox[{"ir", ",", "ii"}], "}"}], "]"}], 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "ppzz", "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"ir", ",", "ii"}], "}"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"ir", ",", "ii"}], "}"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "kr", ",", "lr"}], 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ",", " ", 
       
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]", "[", "pppz", "]"}], "[", 
         RowBox[{"ir_", ",", "jr_", ",", "4", ",", "lr_"}], "]"}], ":>", " ", 
        
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Signature", "[", 
             RowBox[{"{", 
              RowBox[{"ir", ",", "jr", ",", "ii"}], "}"}], "]"}], 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "pppz", "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"ir", ",", "jr", ",", "ii"}], "}"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"ir", ",", "jr", ",", "ii"}], "}"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"ir", ",", "jr", ",", "ii"}], "}"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", "lr"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]}], "}"}]}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "ppzz", "]"}], "[", 
        RowBox[{"ir_", ",", "ir_", ",", "kr_", ",", "lr_"}], "]"}], ":>", 
       "0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "pppz", "]"}], "[", 
        RowBox[{"ir_", ",", "ir_", ",", "jr_", ",", "lr_"}], "]"}], ":>", 
       "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "pppz", "]"}], "[", 
        RowBox[{"jr_", ",", "ir_", ",", "ir_", ",", "lr_"}], "]"}], ":>", 
       "0"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"symmetrize", "[", "expr_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"expr", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "[", 
            RowBox[{"i_", ",", "j_"}], "]"}], ":>", " ", 
           RowBox[{"z", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"i_", ",", "j_"}], "]"}], ":>", " ", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zp", "[", 
            RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
           RowBox[{"zp", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "m_", "]"}], "[", 
            RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":>", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "m", "]"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"perm", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}], "//", 
    "onshell"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]replace", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{
       "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_", ",", 
        "o_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", 
         RowBox[{
         "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n", ",", "o"}], 
         "]"}], ",", "1"}], "]"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{
       RowBox[{"i1_", "[", "i2_", "]"}], ",", 
       RowBox[{"j1_", "[", "j2_", "]"}], ",", 
       RowBox[{"k1_", "[", "k2_", "]"}], ",", 
       RowBox[{"l1_", "[", "l2_", "]"}]}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "i1", "]"}], "~~", 
         RowBox[{"ToString", "[", "j1", "]"}], "~~", 
         RowBox[{"ToString", "[", "k1", "]"}], "~~", 
         RowBox[{"ToString", "[", "l1", "]"}]}], "]"}], "]"}], "[", 
      RowBox[{"i2", ",", "j2", ",", "k2", ",", "l2"}], "]"}]}], 
    "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.727735583755204*^9, 3.72773576127409*^9}, {
  3.727736196912401*^9, 3.72773620517127*^9}, {3.7277395454184837`*^9, 
  3.727739570523965*^9}, {3.7277980750576*^9, 3.727798083666513*^9}, {
  3.72779876068119*^9, 3.7277987844273443`*^9}},
 ExpressionUUID -> "53a62c2f-71a2-458a-ac5d-883e3dc501fc"],

Cell["\<\
The following functions construct the parity-even and parity-odd quartic \
tensor structures for distinguishable massive particles with spins (l1, l2, \
l3, l4):\
\>", "Text",
 CellChangeTimes->{{3.727797705762886*^9, 3.727797732118279*^9}, {
  3.7277980041536627`*^9, 3.727798009255744*^9}, {3.727798046759181*^9, 
  3.7277980520706387`*^9}, {3.7277980993648233`*^9, 3.7277981089885674`*^9}, {
  3.727798278830374*^9, 3.727798282732345*^9}, {3.729282817964864*^9, 
  3.7292828987807627`*^9}, {3.7292838234951477`*^9, 3.729283843629057*^9}, {
  3.731254480979514*^9, 3.731254483507718*^9}},
 ExpressionUUID -> "1c73fb63-cf59-46d9-8e96-8e7e58d8c355"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"quarticseven", "[", 
    RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "sols", "}"}], ",", 
     RowBox[{
      RowBox[{"sols", "=", 
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"n12", "+", "n13", "+", "n14", "+", "m13", "+", "m14"}], "==",
            "l1"}], "&&", 
          RowBox[{
           RowBox[{"n23", "+", "n12", "+", "n24", "+", "m21", "+", "m24"}], "==",
            "l2"}], "&&", 
          RowBox[{
           RowBox[{"n13", "+", "n23", "+", "n34", "+", "m31", "+", "m32"}], "==",
            "l3"}], "&&", " ", 
          RowBox[{
           RowBox[{"n14", "+", "n24", "+", "n34", "+", "m43", "+", "m42"}], "==",
            "l4"}], "&&", 
          RowBox[{"Apply", "[", 
           RowBox[{"And", ",", " ", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"vars", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "0"}], "&&", 
               RowBox[{
                RowBox[{"vars", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[Element]", "Integers"}]}],
               ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "14"}], "}"}]}], "]"}]}], "]"}]}], 
         ",", "vars"}], "]"}]}], ";", "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"vertexeven", "/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ToRules", "[", "sols", "]"}], "}"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"{", 
            RowBox[{"ToRules", "[", "sols", "]"}], "}"}], "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quarticsodd", "[", 
   RowBox[{"l1_", ",", "l2_", ",", "l3_", ",", "l4_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "sols", "}"}], ",", 
    RowBox[{
     RowBox[{"sols", "=", 
      RowBox[{"Reduce", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "n12", "+", "n13", "+", "n14", "+", "m13", "+", "m14", "+", 
           "\[Eta]1"}], "==", "l1"}], "&&", 
         RowBox[{
          RowBox[{
          "n23", "+", "n12", "+", "n24", "+", "m21", "+", "m24", "+", 
           "\[Eta]2"}], "==", "l2"}], "&&", 
         RowBox[{
          RowBox[{
          "n13", "+", "n23", "+", "n34", "+", "m31", "+", "m32", "+", 
           "\[Eta]3"}], "==", "l3"}], "&&", " ", 
         RowBox[{
          RowBox[{
          "n14", "+", "n24", "+", "n34", "+", "m43", "+", "m42", "+", 
           "\[Eta]4"}], "==", "l4"}], "&&", 
         RowBox[{
          RowBox[{
          "\[Eta]1", "+", "\[Eta]2", "+", "\[Eta]3", "+", "\[Eta]4", "+", 
           "\[Eta]5", "+", "\[Eta]6", "+", "\[Eta]7"}], "\[Equal]", "4"}], "&&", 
         RowBox[{"\[Eta]1", "\[LessEqual]", "1"}], "&&", 
         RowBox[{"\[Eta]2", "\[LessEqual]", "1"}], "&&", 
         RowBox[{"\[Eta]3", "\[LessEqual]", "1"}], "&&", 
         RowBox[{"\[Eta]4", "\[LessEqual]", "1"}], "&&", 
         RowBox[{"\[Eta]5", "\[LessEqual]", "1"}], "&&", 
         RowBox[{"\[Eta]6", "\[LessEqual]", "1"}], "&&", 
         RowBox[{"\[Eta]7", "\[LessEqual]", "1"}], "&&", 
         RowBox[{"Apply", "[", 
          RowBox[{"And", ",", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"vars", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"vars", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[Element]", "Integers"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}]}], "]"}]}], 
        ",", "vars"}], "]"}]}], ";", "\n", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vertexodd", "/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ToRules", "[", "sols", "]"}], "}"}], "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "//", "\[Epsilon]replace"}], ",",
        " ", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"{", 
           RowBox[{"ToRules", "[", "sols", "]"}], "}"}], "]"}]}], "}"}]}], 
      "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.727730021101616*^9, 3.727730089442247*^9}, {
  3.7277316699736347`*^9, 3.727731672132757*^9}, {3.727731767534093*^9, 
  3.727731779787827*^9}, {3.727731844692293*^9, 3.727731906330249*^9}, {
  3.7277319740006123`*^9, 3.72773198023897*^9}, {3.727732024030778*^9, 
  3.727732031301972*^9}, {3.7277321115897207`*^9, 3.727732120777293*^9}, {
  3.727736442043589*^9, 3.727736442344633*^9}, {3.727736489544194*^9, 
  3.727736511651361*^9}, {3.7277368643769493`*^9, 3.727736864782065*^9}, {
  3.727737773284836*^9, 3.727737773668404*^9}, {3.7277378318692827`*^9, 
  3.727737832699292*^9}, {3.7277384632878304`*^9, 3.7277384673355083`*^9}, {
  3.727797684039163*^9, 3.727797687779243*^9}},
 ExpressionUUID -> "e6019401-aab8-4865-a114-a8ee4757ade6"],

Cell["\<\
The following functions construct the Z_2^2-invariant parity-even and \
parity-odd quartic tensor structures for identical massive particles with \
spin l:\
\>", "Text",
 CellChangeTimes->{{3.727797705762886*^9, 3.7277977774618073`*^9}, {
  3.727798012480052*^9, 3.727798015680228*^9}, {3.727798112660693*^9, 
  3.727798129516233*^9}, {3.727798286020315*^9, 3.727798287676399*^9}, {
  3.7292829162286453`*^9, 3.7292829260214376`*^9}, {3.7312544904767647`*^9, 
  3.73125449378109*^9}, {3.732984481029901*^9, 3.7329844821090183`*^9}},
 ExpressionUUID -> "94d0b302-e7ee-4f43-b724-d9f3a39fe2bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"quarticsevenidentical", "[", "l_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"list1", ",", "list2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"list1", "=", 
      RowBox[{"quarticseven", "[", 
       RowBox[{"l", ",", "l", ",", "l", ",", "l"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"symmetrize", "/@", "list1"}], "]"}], ",", "0"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "list2", "]"}], ">", "1"}], ",", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RowReduce", "[", 
           RowBox[{"ParallelTable", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"list2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"list1", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "list2", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "list1", "]"}]}], "}"}]}], "]"}], "]"}],
           ".", "list1"}], ",", "0"}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "list2", "]"}], ">", "0"}], ",", "list2", 
         ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quarticsoddidentical", "[", "l_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"list1", ",", "list2", ",", "list3", ",", "list4"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"list1", "=", 
      RowBox[{"quarticsodd", "[", 
       RowBox[{"l", ",", "l", ",", "l", ",", "l"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{"Gather", "[", 
       RowBox[{"list1", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"#1", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"z", "[", 
                RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", "1"}], ",", 
              RowBox[{
               RowBox[{"zp", "[", 
                RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", "1"}]}], "}"}]}],
            "]"}], "\[Equal]", 
          RowBox[{"Head", "[", 
           RowBox[{"#2", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"z", "[", 
                RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", "1"}], ",", 
              RowBox[{
               RowBox[{"zp", "[", 
                RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", "1"}]}], "}"}]}],
            "]"}]}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"list3", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"symmetrize", "/@", 
            RowBox[{"list2", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "list2", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list4", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"list3", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], ">", "1"}], ",", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"RowReduce", "[", 
              RowBox[{"ParallelTable", "[", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"list3", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"list1", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{"list3", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"Length", "[", "list1", "]"}]}], "}"}]}], "]"}], 
              "]"}], ".", "list1"}], ",", "0"}], "]"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"list3", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], ">", "0"}], ",", 
            RowBox[{"list3", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "list3", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Flatten", "[", "list4", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.727735788655698*^9, 3.7277359563351793`*^9}, {
  3.727735988728745*^9, 3.72773598903078*^9}, {3.727736135683854*^9, 
  3.727736162889971*^9}, {3.7277362402608767`*^9, 3.727736275745212*^9}, {
  3.7277364646163597`*^9, 3.7277364816961603`*^9}, {3.727736542024926*^9, 
  3.727736628552184*^9}, {3.72773776233733*^9, 3.7277377882276573`*^9}, {
  3.727737843429454*^9, 3.727737844467175*^9}, {3.7277384811772327`*^9, 
  3.727738500519701*^9}, {3.7277421293146973`*^9, 3.727742174394764*^9}, {
  3.7277977901345463`*^9, 3.727797790464282*^9}, {3.727797848768319*^9, 
  3.727797855654612*^9}, {3.729289104914083*^9, 3.729289106527934*^9}, {
  3.732985159382452*^9, 3.732985168239664*^9}},
 ExpressionUUID -> "fcda0686-17b4-4bfa-9166-418bdd0a403a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.729282967811323*^9, 
  3.7292829696508217`*^9}},ExpressionUUID->"a9ea551f-eaca-4a2f-a675-\
567e72049a03"],

Cell[TextData[{
 "The parity-even and parity-odd Z_2^2-symmetric spin-2 tensor structures \
used in the paper are ",
 StyleBox["given by ", "Item"],
 "(the parity-odd case takes several minutes)"
}], "Item",
 CellChangeTimes->{{3.7292889702968273`*^9, 3.729289009259487*^9}, {
  3.729289376150049*^9, 3.729289391957067*^9}, {3.7312542143765182`*^9, 
  3.731254221009383*^9}, {3.73125450913524*^9, 3.731254511783424*^9}, {
  3.732984496645753*^9, 3.732984506246019*^9}, {3.732985424926536*^9, 
  3.732985448502584*^9}},
 ExpressionUUID -> "f84439f2-7cfa-4b75-b938-45b4cf0385f5"],

Cell[BoxData[
 RowBox[{"quarticsevenidentical", "[", "2", "]"}]], "Input",
 CellChangeTimes->{3.7329851731400423`*^9},
 ExpressionUUID -> "57a797ab-3908-4ba8-a49c-aa849f188c6d"],

Cell[BoxData[
 RowBox[{"quarticsoddidentical", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.727804152172895*^9, 3.7278041562771473`*^9}, 
   3.7292890031637077`*^9, 3.729289066509102*^9, 3.732985177068162*^9, {
   3.732985582560672*^9, 3.732985584536408*^9}, {3.7329861849430017`*^9, 
   3.73298618683848*^9}},
 ExpressionUUID -> "64ce6216-b11c-4235-84be-6aa3609485c7"],

Cell[TextData[StyleBox["As another example, the parity-odd quartic tensor \
structures involving massive particles with spins 0, 1, 2, and 3 are given \
by", "Item"]], "Item",
 CellChangeTimes->{
  3.729288956425359*^9, {3.729289156059505*^9, 3.729289172425837*^9}, 
   3.729289262204834*^9, {3.729289309866406*^9, 3.729289310946405*^9}, {
   3.729289343564014*^9, 3.729289352120803*^9}, {3.729299947248129*^9, 
   3.729299987407*^9}, {3.729300389629408*^9, 3.7293003898355017`*^9}, 
   3.7312541795318832`*^9, {3.731254500326017*^9, 3.731254503758313*^9}, {
   3.7329845625746517`*^9, 3.7329845721184063`*^9}, {3.7329854381986523`*^9, 
   3.73298544303059*^9}},
 ExpressionUUID -> "37d11990-7e35-4c76-9490-bd6a119f56ae"],

Cell[BoxData[
 RowBox[{"quarticsodd", "[", 
  RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.729288834717857*^9, 3.729288836723909*^9}, {
  3.729289300714164*^9, 3.729289328841197*^9}},
 ExpressionUUID -> "f6f49c08-886d-4655-a368-ca3c8b9fd701"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1268, 745},
WindowMargins->{{Automatic, 505}, {-163, Automatic}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (December 10, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 462, 8, 132, "Title"],
Cell[1045, 32, 1416, 21, 77, "Text"],
Cell[CellGroupData[{
Cell[2486, 57, 156, 3, 67, "Section"],
Cell[2645, 62, 237, 3, 33, "Text"],
Cell[2885, 67, 18369, 503, 693, "Input"],
Cell[21257, 572, 659, 11, 33, "Text"],
Cell[21919, 585, 5362, 131, 275, "Input"],
Cell[27284, 718, 601, 10, 33, "Text"],
Cell[27888, 730, 6329, 158, 385, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34254, 893, 155, 3, 67, "Section"],
Cell[34412, 898, 577, 11, 31, "Item"],
Cell[34992, 911, 177, 3, 32, "Input"],
Cell[35172, 916, 373, 6, 32, "Input"],
Cell[35548, 924, 721, 11, 31, "Item"],
Cell[36272, 937, 281, 5, 32, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)


